Cryptocurrency Egalitarianism: A Quantitative Approach

Since the invention of Bitcoin one decade ago, numerous cryptocurrencies have sprung into existence. Among these, proof-of-work is the most common mechanism for achieving consensus, whilst a number of coins have adopted "ASIC-resistance" as a desirable property, claiming to be more "egalitarian,"S where egalitarianism refers to the power of each coin to participate in the creation of new coins. While proof-of-work consensus dominates the space, several new cryptocurrencies employ alternative consensus, such as proof-of-stake in which block minting opportunities are based on monetary ownership. A core criticism of proof-of-stake revolves around it being less egalitarian by making the rich richer, as opposed to proof-of-work in which everyone can contribute equally according to their computational power. In this paper, we give the first quantitative definition of a cryptocurrency's \emph{egalitarianism}. Based on our definition, we measure the egalitarianism of popular cryptocurrencies that (may or may not) employ ASIC-resistance, among them Bitcoin, Ethereum, Litecoin, and Monero. Our simulations show, as expected, that ASIC-resistance increases a cryptocurrency's egalitarianism. We also measure the egalitarianism of a stake-based protocol, Ouroboros, and a hybrid proof-of-stake/proof-of-work cryptocurrency, Decred. We show that stake-based cryptocurrencies, under correctly selected parameters, can be perfectly egalitarian, perhaps contradicting folklore belief.

==> simulation/calculator.py <==
import abc


class Calculator(metaclass=abc.ABCMeta):
    def __init__(self, configuration):
        self.configuration = configuration

    def cost_per_hour(self, h):
        return h.watt * (self.configuration.kwh / 1000)

    def net(self, h):
        return self.expected_income(h) * self.configuration.rate - self.cost_per_hour(h)

    @abc.abstractmethod
    def expected_income(self, h, sec=3600):
        pass


class BTCCalculator(Calculator):
    def expected_income(self, h, sec=3600):
        return (h.hash_s * sec * self.configuration.c) / (pow(2, 32) * self.configuration.d)


class ETHCalculator(Calculator):
    def expected_income(self, h, sec=3600):
        return (h.hash_s * sec * self.configuration.c) / self.configuration.d


class XMRCalculator(Calculator):
    def expected_income(self, h, sec=3600):
        return (h.hash_s * sec * self.configuration.c) / self.configuration.d


==> simulation/configuration.py <==
class Configuration:
    def __init__(self, d, c, kwh, rate):
        self.d = d
        self.c = c
        self.kwh = kwh
        self.rate = rate


==> simulation/decred-stake.py <==
from matplotlib import rc
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


plt.rcParams['text.latex.preamble'] = [r"\usepackage{lmodern}"]

pp = PdfPages('../figures/decred-stake.pdf')

rc('text', usetex=True)
rc(
    'font',
    family='serif',
    serif=['Computer Modern Roman'],
    monospace=['Computer Modern Typewriter'],
    size=27
)

DAYS = 24 # hours
MONTHS = 30 * DAYS
DURATION = 12 * MONTHS
DCR_BLOCKS_PER_HOUR = 12.0
# Configuration as per Decred's staking algorithm:
# https://docs.decred.org/mining/proof-of-stake/
MAX_CAPITAL = 100000
DECRED_USD_PRICE = 18.66
TICKET_USD_PRICE = 108.51 * DECRED_USD_PRICE
DCR_TX_FEE = 0.0007
# Assumption: We solo stake
# POOL_STAKING_TX_SIZE = 539
# SOLO_STAKING_TX_SIZE = 298
TICKET_USD_FEE = DCR_TX_FEE * DECRED_USD_PRICE
TICKET_USD_COST = TICKET_USD_PRICE + TICKET_USD_FEE
EXPECTED_RETURN_PERCENTAGE_PER_TICKET = 0.008
COINBASE_REWARDS_DCR = 18.97
COINBASE_REWARDS_POS = 0.3
COINBASE_NUMTICKETS = 5
TICKET_USD_PROFITS = DECRED_USD_PRICE * COINBASE_REWARDS_DCR * COINBASE_REWARDS_POS / COINBASE_NUMTICKETS
# 0.06
EXPECTED_GAINS_PERCENTAGE_PER_TICKET = \
    (TICKET_USD_PROFITS - TICKET_USD_FEE) / TICKET_USD_COST

# print('EXPECTED_GAINS_PERCENTAGE_PER_TICKET', EXPECTED_GAINS_PERCENTAGE_PER_TICKET)
# Assumption: Tickets always vote at their Poisson mean, as expected
MEAN_TICKET_LOCK_DURATION = 28 * DAYS
# Assumption: All tickets are mined after 2 blocks
EXPECTED_TICKET_MEMPOOL_PERIOD = 2 # blocks
TICKET_MATURATION_PERIOD = 256 # blocks
# TICKET_EXPIRY_PERIOD = 142 * DAYS
# Assumption: We do not miss the call to vote
PROBABILITY_OF_TICKET_MISS = 0.005
TICKET_MENOPAUSE_PERIOD = 256 # blocks
TICKET_RESERVATION_DURATION = \
     (EXPECTED_TICKET_MEMPOOL_PERIOD \
    + TICKET_MATURATION_PERIOD \
    + TICKET_MENOPAUSE_PERIOD) / DCR_BLOCKS_PER_HOUR \
    + MEAN_TICKET_LOCK_DURATION

x = np.linspace(1, MAX_CAPITAL, MAX_CAPITAL)
y = []
# Assumption: No reinvestment
for capital in x:
    num_tickets = capital // TICKET_USD_COST
    useful_capital = TICKET_USD_COST * num_tickets
    # print('num_tickets', num_tickets)
    num_participations_per_ticket = DURATION // TICKET_RESERVATION_DURATION
    # print('num_participations_per_ticket', num_participations_per_ticket)
    expected_total_gains_percentage = \
        num_participations_per_ticket * EXPECTED_GAINS_PERCENTAGE_PER_TICKET
    net_gains = useful_capital * expected_total_gains_percentage
    # print('expected_total_gains_percentage', expected_total_gains_percentage)
    roi = float(net_gains) / capital
    y.append(roi)


fig = plt.figure()
fig.set_size_inches(6.2, 6.2)

# plt.ylim(0, 0.2)
plt.plot(x, y)

plt.xlabel('Investment Capital (USD)')
plt.ylabel('Freshly generated ROI')

plt.gca().set_yticklabels(['{:.2f}'.format(x) for x in plt.gca().get_yticks()])

plt.savefig(pp, format='pdf', dpi=1000, bbox_inches='tight')

pp.close()

variance = np.var(y)

print('Variance: {0}'.format(variance))


==> simulation/egalitarianism.py <==
# noqa: E501

import argparse
import csv
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.backends.backend_pdf import PdfPages
from simulator import Simulator, GreedyTechnologyFirst, GreedyElectricityFirst, DP, Reinvested
from helpers import slugify, MultiArgument, Plot, sci_notation, MultiPlot
from mining_hardware import Hardware
from configuration import Configuration
from calculator import BTCCalculator, ETHCalculator, XMRCalculator


def parseMininingHardware(file):
    hardware = []
    with open(file, newline='') as csvfile:
        csvreader = csv.reader(csvfile, delimiter=',')
        fields = [slugify(f) for f in next(csvreader)]

        for row in csvreader:
            hardware.append(Hardware(fields, row))

    return hardware


def create_figure(filename, plot, legend=False):
    pp = PdfPages(filename)

    plt.rcParams['font.size'] = plot.fontSize

    fig = plt.figure()
    fig.set_size_inches(plot.figureSize[0], plot.figureSize[1])

    for p in plot.plots:
        plt.plot(p.x, p.y, label=p.label)

    plt.xlabel(plot.xlabel)
    plt.ylabel(plot.ylabel)

    if legend:
        plt.legend(fontsize=plot.legend['size'], loc=plot.legend['location'])

    plt.savefig(pp, format='pdf', dpi=1000, bbox_inches='tight')
    pp.close()


def generate_plot(simulator, capital, hardware):
    r = simulator.simulate(capital, hardware)
    x = np.linspace(0, capital, capital)
    y = [(r[i] - i) / i if i > 0 else -1 for i in range(0, capital)]

    return Plot(x, y)


def create_differencies(args, diff_args, hardware):
    for i, s in enumerate(diff_args.simulators):
        plot = generate_plot(s, args.capital, hardware)
        if (i < len(diff_args.postprocessors)):
            plot.y = [diff_args.postprocessors[i](y) for y in plot.y]

        plot.label = diff_args.labels[i]
        diff_args.multiPlot.plots.append(plot)
    filename = '../figures/{0}_{1}_{2}K_diff_{3}.pdf'.format(args.currency, args.strategy, str(int(args.capital / 1000)), diff_args.attribute)
    create_figure(filename, diff_args.multiPlot, legend=True)


def main():
    parser = argparse.ArgumentParser(description='Cryptocurrency egalitarianism: A quantitative approach')
    parser.add_argument('-c', '--currency', default='btc', choices=['btc', 'eth', 'xmr', 'ltc', 'dcr'], help='Currency (default: %(default)s)')
    parser.add_argument('-s', '--strategy', default='dp', choices=['tech', 'electricity', 'dp', 'reinvest'], help='Strategy of invenstment (default: %(default)s)')
    parser.add_argument('-d', '--difficulty', required=True, type=float, nargs='+', help='Block difficulty (required)')
    parser.add_argument('-b', '--coinbase', required=True, type=float, help='Coinbase (required)')
    parser.add_argument('-k', '--kwh', required=True, type=float, nargs='+', help='Price per kilowatt per hour (required)')
    parser.add_argument('-r', '--rate', required=True, type=float, nargs='+', help='Currency price in fiat (required)')
    parser.add_argument('-p', '--capital', required=True, type=int, help='Capital of invenstment (required)')
    parser.add_argument('-t', '--time', default=[12], type=int, nargs='+', help='Total time of operation in months (default: %(default)s)')
    parser.add_argument('-f', '--file', required=True, help='The path of the file that contains the specs of each hardware (required). Each hardware should contain the following fields: product, hash / s, watt, price')
    parser.add_argument('--export', action='store_true', default=False, help='Export hardware (latex table format)')
    parser.add_argument('--difference', action='store_true', default=False, help='Create difference figure')
    parser.add_argument('--version', action='version', version='%(prog)s 0.1')
    args = parser.parse_args()

    calculators = {'btc': BTCCalculator, 'eth': ETHCalculator, 'xmr': XMRCalculator, 'ltc': BTCCalculator, 'dcr': BTCCalculator}
    strategies = {'tech': GreedyTechnologyFirst, 'electricity': GreedyElectricityFirst, 'dp': DP, 'reinvest': Reinvested}
    currencies = {'btc': ['Bitcoin'], 'eth': ['Ethereum'], 'xmr': ['Monero'], 'ltc': ['Litecoin'], 'dcr': ['Decred']}

    hardware = []

    base_difficulty = args.difficulty[0]
    base_kwh = args.kwh[0]
    base_rate = args.rate[0]
    base_time = args.time[0]

    capital = args.capital
    hours_of_operation = base_time * 30 * 24

    Strategy = strategies[args.strategy]
    Calculator = calculators[args.currency]

    filename = '../figures/{0}_{1}_{2}K_{3}_months.pdf'.format(args.currency, args.strategy, str(int(capital / 1000)), base_time)
    configuration = Configuration(base_difficulty, args.coinbase, base_kwh, base_rate)
    simulator = Simulator(Strategy(hours_of_operation), Calculator(configuration))

    plt.rcParams['text.latex.preamble'] = [r"\usepackage{lmodern}"]

    rc('text', usetex=True)
    rc(
        'font',
        family='serif',
        serif=['Computer Modern Roman'],
        monospace=['Computer Modern Typewriter']
    )

    hardware = parseMininingHardware(args.file)

    if args.export:
        calculator = Calculator(configuration)
        with open('machines_profitable.txt', 'a') as file:
            line = ('\\hline \n'
                    '\\multicolumn{{4}}{{|c|}}{{\\textbf{{{0}}}}} \\\\ \n'
                    '\\hline \n'
                    'Name & Hashes / s & Watt & Price (USD) \\\\ \n'
                    '\\hhline{{|=|=|=|=|}} \n'
                    ).format(currencies[args.currency][0])
            file.write(line)

            sorted_hardware = sorted(hardware, key=lambda h: h.hash_s, reverse=True)

            for h in sorted_hardware:
                if calculator.net(h) > 0:
                    hash = h.hash_s

                    if 'btc' in args.currency or 'dcr' in args.currency:
                        hash = sci_notation(h.hash_s, 2, 2, 12)

                    if 'xmr' in args.currency:
                        hash = '{0:,.2f}'.format(hash).rstrip('0').rstrip('.')

                    if 'ltc' in args.currency:
                        hash = sci_notation(h.hash_s, 2, 2, 7)

                    if 'eth' in args.currency:
                        hash = sci_notation(h.hash_s, 2, 2, 6)

                    watt = '{0:,.2f}'.format(h.watt).rstrip('0').rstrip('.')
                    price = '{0:,.2f}'.format(h.price).rstrip('0').rstrip('.')
                    line = '{0} & {1} & {2} & {3} \\\\\n'.format(h.name, hash, watt, price)
                    file.write(line)
        return

    if args.difference:
        diff_args = None

        if len(args.difficulty) > 1:
            diff_args = MultiArgument('difficulty')

        if len(args.kwh) > 1:
            diff_args = MultiArgument('kwh')

        if len(args.rate) > 1:
            diff_args = MultiArgument('rate')

        if len(args.time) > 1:
            diff_args = MultiArgument('time')
            diff_args.multiPlot.ylabel = 'Freshly generated annual ROI'

        diff_args.multiPlot.legend['size'] = 32
        diff_args.multiPlot.fontSize = 32
        diff_args.multiPlot.figureSize = (9, 10)

        if len(args.difficulty) > 1:
            for i, d in enumerate(args.difficulty):
                configuration = Configuration(d, args.coinbase, base_kwh, base_rate)
                diff_args.simulators.append(Simulator(Strategy(hours_of_operation), Calculator(configuration)))
                diff_args.labels.append('Difficulty: {0}'.format(sci_notation(d, 2, 2, 12)))

        if len(args.kwh) > 1:
            for i, k in enumerate(args.kwh):
                configuration = Configuration(base_difficulty, args.coinbase, k, base_rate)
                diff_args.simulators.append(Simulator(Strategy(hours_of_operation), Calculator(configuration)))
                diff_args.labels.append('Electricity cost: \${0:,.2f}'.format(k))

        if len(args.rate) > 1:
            for i, r in enumerate(args.rate):
                configuration = Configuration(base_difficulty, args.coinbase, base_kwh, r)
                diff_args.simulators.append(Simulator(Strategy(hours_of_operation), Calculator(configuration)))
                diff_args.labels.append('Price: \${0:,.0f}'.format(r))

        if len(args.time) > 1:
            for i, t in enumerate(args.time):
                configuration = Configuration(base_difficulty, args.coinbase, base_kwh, base_rate)
                diff_args.simulators.append(Simulator(Strategy(t * 30 * 24), Calculator(configuration)))
                diff_args.labels.append('Duration: {0} year(s)'.format(int(t / 12)))
                diff_args.postprocessors.append(lambda x, t=t: x / (t / 12))

        create_differencies(args, diff_args, hardware)

        return

    plot = generate_plot(simulator, capital, hardware)
    multiPlot = MultiPlot()
    multiPlot.plots.append(plot)
    create_figure(filename, multiPlot)

    variance = np.var(plot.y)
    print('Variance of {0}: {1}'.format(currencies[args.currency][0], variance))


if __name__ == '__main__':
    main()


==> simulation/helpers.py <==
import re
from math import floor, log10


# https://github.com/django/django/blob/92053acbb9160862c3e743a99ed8ccff8d4f8fd6/django/utils/text.py#L417
def slugify(value):
    value = re.sub('[^\w\s-]', '', value).strip().lower().replace('-', '_')
    return re.sub('[-\s]+', '_', value)


class MultiArgument():
    def __init__(self, attribute):
        self.attribute = attribute
        self.simulators = []
        self.labels = []
        self.postprocessors = []
        self.multiPlot = MultiPlot()


class Plot():
    def __init__(self, x, y):
        self.x = x
        self.y = y
        self.label = ''


class MultiPlot():
    def __init__(self):
        self.plots = []
        self.xlabel = 'Investment Capital (USD)'
        self.ylabel = 'Freshly generated ROI'
        self.legend = {'size': 11, 'location': 'lower right'}
        self.fontSize = 27
        self.figureSize = (6.2, 6.2)


def sci_notation(num, decimal_digits=1, precision=None, exponent=None):
    """
    Returns a string representation of the scientific
    notation of the given number formatted for use with
    LaTeX or Mathtext, with specified number of significant
    decimal digits and precision (number of decimal digits
    to show). The exponent to be used can also be specified
    explicitly.
    """
    if not exponent:
        exponent = int(floor(log10(abs(num))))
    coeff = round(num / float(10**exponent), decimal_digits)
    if not precision:
        precision = decimal_digits

    coeff = '{0:.{1}f}'.format(coeff, precision).rstrip('0').rstrip('.')
    return r"${0} \cdot 10^{{{1:d}}}$".format(coeff, exponent, precision)


==> simulation/ideal.py <==
from matplotlib import rc
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


plt.rcParams['text.latex.preamble'] = [r"\usepackage{lmodern}"]

pp = PdfPages('../figures/ideal.pdf')

rc('text', usetex=True)
rc(
    'font',
    family='serif',
    serif=['Computer Modern Roman'],
    monospace=['Computer Modern Typewriter'],
    size=27
)

MAX_CAPITAL = 10000

x = np.linspace(1, MAX_CAPITAL, MAX_CAPITAL - 1)
y = [0.07 for _ in x]

fig = plt.figure()
fig.set_size_inches(6.2, 6.2)

plt.ylim(0, 0.2)
plt.plot(x, y)

plt.xlabel('Investment Capital (USD)')
plt.ylabel('Freshly generated ROI')

plt.gca().set_yticklabels(['{:.0f}\%'.format(i * 100) for i in plt.gca().get_yticks()])

plt.savefig(pp, format='pdf', dpi=1000, bbox_inches='tight')

pp.close()

variance = np.var(y)

print('Ideal Variance: {0}'.format(variance))


==> simulation/mining_hardware.py <==
import re


class Hardware():
    def __init__(self, keys, values):
        for k, v in zip(keys, values):
            key = '_' + k
            self.__dict__[key] = v

    def __repr__(object):
        return '<MiningHardware>'

    @property
    def name(self):
            return self._product

    @property
    def watt(self):
            return float(re.sub(r'[^\d.]', '', self._watt))

    @property
    def price(self):
            return float(re.sub(r'[^\d.]', '', self._price))

    @property
    def hash_s(self):
            return float(self._hash_s)


==> simulation/pure_pos.py <==
from matplotlib import rc
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


plt.rcParams['text.latex.preamble'] = [r"\usepackage{lmodern}"]

pp = PdfPages('../figures/pure-pos.pdf')

rc('text', usetex=True)
rc(
    'font',
    family='serif',
    serif=['Computer Modern Roman'],
    monospace=['Computer Modern Typewriter'],
    size=27
)

MAX_CAPITAL = 100000
CAPITAL_COST = 0.13
PRICE = 1
COINS_PER_BLOCK = 0.1608  # coin returns per block
PRODUCTION_RATE_PER_COIN = 7  # the number of blocks a single coin mints per year

x = np.linspace(1, MAX_CAPITAL, MAX_CAPITAL)
y = [((COINS_PER_BLOCK * PRODUCTION_RATE_PER_COIN * capital) - (capital + CAPITAL_COST)) / (capital + CAPITAL_COST) for capital in x]

fig = plt.figure()
fig.set_size_inches(6.2, 6.2)

plt.plot(x, y)

plt.xlabel('Investment Capital (USD)')
plt.ylabel('Freshly generated ROI')

plt.gca().set_yticklabels(['{:.2f}'.format(i) for i in plt.gca().get_yticks()])

plt.savefig(pp, format='pdf', dpi=1000, bbox_inches='tight')

pp.close()

variance = np.var(y)

print('Pure PoS Variance: {0}'.format(variance))


==> simulation/requirements.py <==
matplotlib==1.3.1
numpy==1.8.0rc1


==> simulation/scrapper.py <==
import time
import json
import numpy as np
from collections import namedtuple
from urllib.request import Request, urlopen
from bs4 import BeautifulSoup, NavigableString


Machine = namedtuple('Machine', ['hash', 'watt'])


def parseMoneroBencharks(gpu_card, machines):
    url = 'https://monerobenchmarks.info/t/sp_sAMDNVIDIAG.php?draw=7&columns[0][data]=0&columns[0][name]=&columns[0][searchable]=true&columns[0][orderable]=true&columns[0][search][value]=&columns[0][search][regex]=false&columns[1][data]=1&columns[1][name]=&columns[1][searchable]=true&columns[1][orderable]=true&columns[1][search][value]=&columns[1][search][regex]=false&columns[2][data]=2&columns[2][name]=&columns[2][searchable]=true&columns[2][orderable]=true&columns[2][search][value]=&columns[2][search][regex]=false&columns[3][data]=3&columns[3][name]=&columns[3][searchable]=true&columns[3][orderable]=true&columns[3][search][value]=&columns[3][search][regex]=false&columns[4][data]=4&columns[4][name]=&columns[4][searchable]=true&columns[4][orderable]=true&columns[4][search][value]=&columns[4][search][regex]=false&columns[5][data]=5&columns[5][name]=&columns[5][searchable]=true&columns[5][orderable]=true&columns[5][search][value]=&columns[5][search][regex]=false&columns[6][data]=6&columns[6][name]=&columns[6][searchable]=true&columns[6][orderable]=true&columns[6][search][value]=&columns[6][search][regex]=false&columns[7][data]=7&columns[7][name]=&columns[7][searchable]=true&columns[7][orderable]=true&columns[7][search][value]=&columns[7][search][regex]=false&order[0][column]=7&order[0][dir]=desc&order[1][column]=6&order[1][dir]=desc&start=0&length=100&search[value]=CN-V8&search[regex]=false&_=1548693382189'

    # url = 'https://monerobenchmarks.info/t/sp_cpuAMDINTEL.php?draw=2&columns[0][data]=0&columns[0][name]=&columns[0][searchable]=true&columns[0][orderable]=true&columns[0][search][value]=&columns[0][search][regex]=false&columns[1][data]=1&columns[1][name]=&columns[1][searchable]=true&columns[1][orderable]=true&columns[1][search][value]=&columns[1][search][regex]=false&columns[2][data]=2&columns[2][name]=&columns[2][searchable]=true&columns[2][orderable]=true&columns[2][search][value]=&columns[2][search][regex]=false&columns[3][data]=3&columns[3][name]=&columns[3][searchable]=true&columns[3][orderable]=true&columns[3][search][value]=&columns[3][search][regex]=false&columns[4][data]=4&columns[4][name]=&columns[4][searchable]=true&columns[4][orderable]=true&columns[4][search][value]=&columns[4][search][regex]=false&columns[5][data]=5&columns[5][name]=&columns[5][searchable]=true&columns[5][orderable]=true&columns[5][search][value]=&columns[5][search][regex]=false&columns[6][data]=6&columns[6][name]=&columns[6][searchable]=true&columns[6][orderable]=true&columns[6][search][value]=&columns[6][search][regex]=false&columns[7][data]=7&columns[7][name]=&columns[7][searchable]=true&columns[7][orderable]=true&columns[7][search][value]=&columns[7][search][regex]=false&order[0][column]=7&order[0][dir]=desc&order[1][column]=6&order[1][dir]=desc&start=0&length=100&search[value]=CN-V8&search[regex]=false&_=1548772178903'

    # url = 'https://monerobenchmarks.info/t/sp_cpuINTEL.php?draw=2&columns[0][data]=0&columns[0][name]=&columns[0][searchable]=true&columns[0][orderable]=true&columns[0][search][value]=&columns[0][search][regex]=false&columns[1][data]=1&columns[1][name]=&columns[1][searchable]=true&columns[1][orderable]=true&columns[1][search][value]=&columns[1][search][regex]=false&columns[2][data]=2&columns[2][name]=&columns[2][searchable]=true&columns[2][orderable]=true&columns[2][search][value]=&columns[2][search][regex]=false&columns[3][data]=3&columns[3][name]=&columns[3][searchable]=true&columns[3][orderable]=true&columns[3][search][value]=&columns[3][search][regex]=false&columns[4][data]=4&columns[4][name]=&columns[4][searchable]=true&columns[4][orderable]=true&columns[4][search][value]=&columns[4][search][regex]=false&columns[5][data]=5&columns[5][name]=&columns[5][searchable]=true&columns[5][orderable]=true&columns[5][search][value]=&columns[5][search][regex]=false&columns[6][data]=6&columns[6][name]=&columns[6][searchable]=true&columns[6][orderable]=true&columns[6][search][value]=&columns[6][search][regex]=false&columns[7][data]=7&columns[7][name]=&columns[7][searchable]=true&columns[7][orderable]=true&columns[7][search][value]=&columns[7][search][regex]=false&order[0][column]=7&order[0][dir]=desc&order[1][column]=6&order[1][dir]=desc&start=0&length=100&search[value]=CN-V8&search[regex]=false&_=1548783474669'

    req = Request(url)

    with urlopen(req) as webpage:
        res = webpage.read().decode('utf-8')

    data = json.loads(res)['data']

    for m in data:
        if any(g in m[0] for g in gpu_card):
            print(m[0])
            hash = float(m[2].strip())
            watt = float(m[3].replace('W', '').strip()) if m[3] != 'N/A' else 0
            machines.append(Machine(hash, watt))


def parseGPUStats(currency, gpu_card, machines):
    currencies = {
        'eth': 'https://gpustats.com/ajax/hashrate/760029f231f37c26b705e990e9413c93?_=1548683165971',
        'xmr': 'https://gpustats.com/ajax/hashrate/a12aea5539be6e2c6b5ee5e03a938bad?_=1548694246365'
    }

    req = Request(
        currencies[currency],
        headers={
            'User-Agent': 'Mozilla/5.0 (Macintosh; Intel Mac OS X 10.14; rv:64.0) Gecko/20100101 Firefox/64.0',
            'Accept': 'application/json, text/javascript, */*; q=0.01',
            'Accept-Language': 'en-US,en;q=0.5',
            'Referer': 'https://gpustats.com/coin/ETH',
            'X-Requested-With': 'XMLHttpRequest',
            'DTN': '1'
        }
    )

    with urlopen(req) as webpage:
        res = webpage.read().decode('utf-8')

    data = json.loads(res)['data']
    for m in data:
        model = BeautifulSoup(m[1], features='html.parser').get_text()
        if any(g in model for g in gpu_card):
            print(model)
            hash = float(m[2].replace('H/s', '').replace('k', '').strip())
            machines.append(Machine(hash, 0))


def parseEthMonitoring(gpu_card, algo, machines):

    for i in range(1, 3):
        url = 'https://www.ethmonitoring.com/benchmark/{0}?algo={1}&page={2}&sort=-power'.format(gpu_card, algo, i)
        req = Request(url, headers={'User-Agent': 'Mozilla/5.0'})

        with urlopen(req) as webpage:
            soup = BeautifulSoup(webpage, features='html.parser')

        records = soup.find(id='w1').table.tbody

        for row in records:
            if isinstance(row, NavigableString):
                continue
            cells = row.find_all('td')
            hash = float(cells[1].get_text().replace('Mh/s', '').strip())
            watt = float(cells[5].get_text().replace('W', '').strip())
            machines.append(Machine(hash, watt))

        time.sleep(1)


def main():
    machines = []
    gpu_card = ['GTX 570']
    algo = 'cnv8'

    parseEthMonitoring(gpu_card[0], algo, machines)
    parseGPUStats('xmr', gpu_card, machines)
    parseMoneroBencharks(gpu_card, machines)

    hash_median = np.median([m.hash for m in machines])
    watt_median = np.median([m.watt for m in machines])
    print(hash_median, watt_median)


if __name__ == '__main__':
    main()


==> simulation/simulator.py <==
import abc
import numpy as np
from itertools import count, product


class Simulator:
    def __init__(self, strategy, calculator):
        self._strategy = strategy
        self._calculator = calculator

    def simulate(self, initial_capital, hardware):
        return self._strategy.run(initial_capital, hardware, self._calculator)


class Strategy(metaclass=abc.ABCMeta):
    def __init__(self, hours_of_operation):
        self._hours_of_operation = hours_of_operation

    def run(self, capital, hardware, calculator):
        profits = []

        for x in range(capital + 1):
            res = self.simulate(x, hardware, calculator)
            profits.append(res[0])

        return profits

    @abc.abstractmethod
    def simulate(self, initial_capital, hardware, calculator):
        pass


class GreedyTechnologyFirst(Strategy):
    def simulate(self, capital, hardware, calculator):
        optimal_income = 0
        optimal_configuration = []
        for h in hardware:
            for n in count(1):
                technology_cost = h.price * n

                if technology_cost > capital:
                    break

                electricity_capital = capital - technology_cost
                hours_of_operation = electricity_capital / calculator.cost_per_hour(h)
                hours_of_operation = min(hours_of_operation, self._hours_of_operation)
                income = hours_of_operation * calculator.net(h) * n

                if income > optimal_income:
                    optimal_income = income
                    optimal_configuration = [n, h._product]

        return (optimal_income, optimal_configuration)


class GreedyElectricityFirst(Strategy):
    def simulate(self, initial_capital, hardware, calculator):
        optimal_income = 0
        optimal_configuration = None
        for h in hardware:
            for n in count(1):
                electricity_cost = calculator.cost_per_hour(h) * n * self._hours_of_operation
                technology_cost = h.price * n

                if technology_cost > (initial_capital - electricity_cost):
                    break

                income = self._hours_of_operation * calculator.net(h) * n

                if income > optimal_income:
                    optimal_income = income
                    optimal_configuration = [n, h._product]

        return (optimal_income, optimal_configuration)


class ReinvestedSimple(Strategy):
    def simulate(self, capital, hardware, calculator):
        sorted_hardware = sorted(hardware, key=lambda h: calculator.net(h) - (h.price / self._hours_of_operation), reverse=True)

        profit = 0
        optimal_configuration = []
        for h in sorted_hardware:
            if calculator.net(h) - (h.price / self._hours_of_operation) < 0:
                break
            n = 0
            while True:
                n += 1
                if h.price * n > capital:
                    break
            n -= 1
            technology_cost = h.price * n
            income = self._hours_of_operation * calculator.net(h) * n
            profit += income
            capital -= technology_cost
            if n:
                optimal_configuration.append([n, h.name])

        return (capital + profit, optimal_configuration)


class Reinvested(Strategy):
    def simulate(self, capital, hardware, calculator):
        # Sort the hardware by profitability and keep only the profitable
        sorted_hardware = [h for h in sorted(hardware, key=lambda h: calculator.net(h) - (h.price / self._hours_of_operation), reverse=True) if calculator.net(h) - (h.price / self._hours_of_operation) > 0]

        optimal_configuration = (capital, [])
        flag = True
        combinations_ctr = 0
        while flag:
            flag = False
            combinations_ctr += 1
            # Iterate over all possible combinations and pick the best one
            for combination in product(sorted_hardware, repeat=combinations_ctr):
                technology_cost = sum([h.price for h in combination])
                if technology_cost > capital:
                    continue
                income = sum([self._hours_of_operation * calculator.net(h) for h in combination]) + capital - technology_cost
                if income > optimal_configuration[0]:
                    optimal_configuration = (income, [h.name for h in combination])
                    flag = True  # If at least 1 combination was valid, then continue trying with increased combinations counter

        return optimal_configuration


class DP(Strategy):
    def construct_solution(self, capital, gain_velocity, items):
        solution = []
        initial_capital = capital

        for i in range(capital, 0, -1):
            if gain_velocity[i - 1] < gain_velocity[i]:
                initial_capital -= int(items[i].price)

                if items[i] and initial_capital >= 0:
                    solution.append(items[i])

        return solution

    def gain_velocity(self, capital, hardware, calculator):
        g = [0 for _ in range(capital + 1)]
        items = [None for _ in range(capital + 1)]

        for i in range(capital + 1):
            for h in hardware:
                if h.price <= i:
                    if g[int(i - h.price)] + calculator.net(h) > g[i]:
                        items[i] = h

                    g[i] = max(g[i], g[int(i - h.price)] + calculator.net(h))

        return (g, items)

    def electricity_velocity(self, hardware, calculator):
        return sum(calculator.cost_per_hour(h) for h in hardware)

    def run(self, initial_capital, hardware, calculator):
        return self.simulate(initial_capital, hardware, calculator)

    def simulate(self, initial_capital, hardware, calculator):
        r = [0 for _ in range(initial_capital + 1)]
        sorted_hardware = [h for h in sorted(hardware, key=lambda h: calculator.net(h), reverse=True) if calculator.net(h) > 0]
        g = self.gain_velocity(initial_capital, sorted_hardware, calculator)
        gain_velocity = g[0]

        for x in range(initial_capital + 1):
            r[x] = gain_velocity[x] * self._hours_of_operation

        return (r)

